Can String Theory Predict the Weinberg Angle?

We investigate whether the hypercharge assignments in the Standard Model can be interpreted as a hint at Grand Unification in the context of heterotic string theory. To this end, we introduce a general method to calculate U(1)_Y for any heterotic orbifold and compare our findings to the cases where hypercharge arises from a GUT. Surprisingly, in the overwhelming majority of 3-2 Standard Models, a non-anomalous hypercharge direction can be defined, for which the spectrum is vector-like. For these models, we calculate sin^2 theta to see how well it agrees with the standard GUT value. We find that 12% have sin^2 theta = 3/8, while all others have values which are less. Finally, 89% of the models with sin^2 theta = 3/8 have U(1)_Y in SU(5).

==> graphs/g1.C <==
{

#include "TLegend.h"

  gROOT->Reset();
  
  gStyle->SetOptStat(0);
  
  c1 = new TCanvas("c1","The Ntuple canvas",10,400,1000,600);
  c1->SetFillColor(0);
  c1->SetFillStyle(4000);
  c1->SetBorderMode(0);
  c1->SetBorderSize(0);
  c1->SetBorderMode(0);
  c1->SetFrameFillStyle(3001);
  c1->SetFrameBorderMode(-1);
  c1->SetGrid();
  c1->SetLogy();
  
  c1->Draw();

  TH1F *h1 = new TH1F("h1","",11, +0.5, 11.5);

  Float_t x,y;

  // All models
  x = 2;
  y = 21841;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(2,"All models");


  // SU(3)xSU(2)
  x = 4;
  y = 7149;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(4,"SU(3)xSU(2)");



  // SU(3)xSU(2) in SO(10)
  x = 6;
  y = 3563;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(6,"SU(3)xSU(2) in SO(10)");

  // SM w.r.t. color and weak
  x = 8;
  y = 1170;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(8,"3 \"generations\"");

  // Vectorlike
  x = 10;
  y = 127;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(10,"Vectorlike");


  // Draw histogram
  h1->LabelsOption("h");
  h1->SetFillStyle(1001);
  h1->SetFillColor(2);
  h1->SetLineColor(1);
  h1->Draw();

  // Draw numbers on top of histogram
   TLatex *   tex = new TLatex(1.44428,27137.1,"21,841");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3.52887,9121.08,"7,149");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(5.54443,4557.4,"3,563");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(7.51857,1468.08,"1,170");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(9.67219,158.952,"127");
   tex->SetLineWidth(2);
   tex->Draw();


  // Finalize
  c1->Update();

  c1->Print("minilandscape_results.eps");


}



==> graphs/g2.C <==
{

#include "TLegend.h"

  gROOT->Reset();
  
  gStyle->SetOptStat(0);
  
  c1 = new TCanvas("c1","The Ntuple canvas",10,400,1000,600);
  c1->SetFillColor(0);
  c1->SetFillStyle(4000);
  c1->SetBorderMode(0);
  c1->SetBorderSize(0);
  c1->SetBorderMode(0);
  c1->SetFrameFillStyle(3001);
  c1->SetFrameBorderMode(-1);
  c1->SetGrid();
  //  c1->SetLogy();
  
  c1->Draw();

  TH1F *h1 = new TH1F("h1","",10, +0.5, 10.5);
  TH1F *h2 = new TH1F("h2","",10, +0.5, 10.5);

  Float_t x,y;


  x = 2.5;
  y = 3563;  // SU(3)xSU(2) in SO(10)
  h1->SetBinContent(x, y);

  x = 3.5;
  y = 7149;  // SU(3)xSU(2)
  h2->SetBinContent(x, y);
  h2->GetXaxis()->SetBinLabel(2.5,"                   SU(3)xSU(2)");

  // Make room for text above the histogram
  h2->SetMaximum(8000);

  x = 5.5;
  y = 1170;  // SM w.r.t. color and weak in SO(10)
  h1->SetBinContent(x, y);

  x = 6.5;
  y = 1767;  // SM w.r.t. color and weak
  h2->SetBinContent(x, y);
  h2->GetXaxis()->SetBinLabel(5.5,"                      3-2 Standard Models");

  x = 8.5;
  y = 127;  // Vectorlike in SO(10)
  h1->SetBinContent(x, y);

  x = 9.5;
  y = 1220;  // Vectorlike
  h2->SetBinContent(x, y);
  h2->GetXaxis()->SetBinLabel(8.5,"                      3-2-1 Standard Models vectorlike");

  h2->LabelsOption("h");
  h2->SetFillStyle(1002);
  h2->SetFillColor(4);
  h2->SetLineColor(1);
  h2->Draw();

  h1->LabelsOption("h");
  h1->SetFillStyle(1001);
  h1->SetFillColor(2);
  h1->SetLineColor(1);
  h1->Draw("same");

  TLatex *   tex = new TLatex(1.53414,3802.44,"3,563");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(2.58835,7329.29,"7,149");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(4.55873,1391.06,"1,170");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(5.5753,1981.6,"1,767");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(7.72139,341.202,"127");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(8.5748,1431.84,"1,220");
  tex->SetLineWidth(2);
  tex->Draw();

  // Finalize
  c1->Update();

  c1->Print("compare_results_to_minilandscape.eps");


}



==> graphs/g3.C <==
{

#include "TLegend.h"

  gROOT->Reset();
  
  gStyle->SetOptStat(0);
  
  c1 = new TCanvas("c1","The Ntuple canvas",10,400,1000,600);
  c1->SetFillColor(0);
  c1->SetFillStyle(4000);
  c1->SetBorderMode(0);
  c1->SetBorderSize(0);
  c1->SetBorderMode(0);
  c1->SetFrameFillStyle(3001);
  c1->SetFrameBorderMode(-1);
  c1->SetGrid();
  
  c1->Draw();

  TH1F *h1 = new TH1F("h1","",11, +0.5, 11.5);

  Float_t x,y;

  // Vectorlike
  x = 2;
  y = 1220;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(2,"Vectorlike");

  // Make room for text above the histogram
  h1->SetMaximum(1400);

  // SM in SO(10)
  x = 4;
  y = 1094;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(4,"SM in SO(10)");



  // No effect on 16 @ origin
  x = 6;
  y = 653;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(6,"Standard values on 16");

  // Families not from 16's
  x = 8;
  y = 441;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(8,"Not from 16's");

  // Purely SO(10) hypercharge
  x = 10;
  y = 127;
  h1->SetBinContent(x, y);
  h1->GetXaxis()->SetBinLabel(10,"Hypercharge purely SO(10)");

  // Draw histogram
  h1->LabelsOption("h");
  h1->SetFillStyle(1001);
  h1->SetFillColor(4);
  h1->SetLineColor(1);
  h1->Draw();

  // Text in histogram
  TLatex *   tex = new TLatex(1.55472,1261.96,"1,220");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(3.51506,1141.59,"1,094");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(5.57204,700.698," 653");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(7.65663,488.899,"441");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(9.64458,167.657,"127");
  tex->SetLineWidth(2);
  tex->Draw();

  // Finalize
  c1->Update();

  c1->Print("properties_of_vectorlike_models.eps");


}


==> graphs/g4.C <==
{

#include "TLegend.h"

  gROOT->Reset();
  
  gStyle->SetOptStat(0);
  
  c1 = new TCanvas("c1","The Ntuple canvas",10,400,1000,600);
  c1->SetFillColor(0);
  c1->SetFillStyle(4000);
  c1->SetBorderMode(0);
  c1->SetBorderSize(0);
  c1->SetBorderMode(0);
  c1->SetFrameFillStyle(3001);
  c1->SetFrameBorderMode(-1);
  c1->SetGrid();
  
  c1->Draw();

  TH1F *h1 = new TH1F("h1","",45, 0, 0.45);

  // Make room for text above the histogram
  h1->SetMaximum(300);

  ifstream in("./sin2theta.txt");
  if (in.is_open() == false) error("Could not open 'sin2theta.txt' ...");

  Float_t x,y;
  while (1) {
    in >> x >> y;
    if (!in.good()) break;
    h1->Fill(y);
  }


  // Draw histogram
  h1->LabelsOption("h");
  h1->SetFillStyle(1001);
  h1->SetFillColor(4);
  h1->SetLineColor(1);
  h1->Draw();

  h1->SetXTitle("sin^{2} #theta");
  h1->SetYTitle("Number of Models");

  TLatex *   tex = new TLatex(0.360442,160.225,"148");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(0.201682,210.72,"198");
  tex->SetLineWidth(2);
  tex->Draw();
  tex = new TLatex(0.140186,245.901,"233");
  tex->SetLineWidth(2);
  tex->Draw();

  // Finalize
  c1->Update();

  c1->Print("sin2theta.eps");


  h1->Print("all");

}

